Application of Bayesian graphs to SN Ia data analysis and compression

Bayesian graphical models are an efficient tool for modelling complex data and derive self-consistent expressions of the posterior distribution of model parameters. We apply Bayesian graphs to perform statistical analyses of Type Ia supernova (SN Ia) luminosity distance measurements from the joint light-curve analysis (JLA) data set. In contrast to the $\chi^2$ approach used in previous studies, the Bayesian inference allows us to fully account for the standard-candle parameter dependence of the data covariance matrix. Comparing with $\chi^2$ analysis results, we find a systematic offset of the marginal model parameter bounds. We demonstrate that the bias is statistically significant in the case of the SN Ia standardization parameters with a maximal 6 $\sigma$ shift of the SN light-curve colour correction. In addition, we find that the evidence for a host galaxy correction is now only 2.4 $\sigma$. Systematic offsets on the cosmological parameters remain small, but may increase by combining constraints from complementary cosmological probes. The bias of the $\chi^2$ analysis is due to neglecting the parameter-dependent log-determinant of the data covariance, which gives more statistical weight to larger values of the standardization parameters. We find a similar effect on compressed distance modulus data. To this end, we implement a fully consistent compression method of the JLA data set that uses a Gaussian approximation of the posterior distribution for fast generation of compressed data. Overall, the results of our analysis emphasize the need for a fully consistent Bayesian statistical approach in the analysis of future large SN Ia data sets.

==> anc/table_A1.txt <==
# Table A1
# 31 compressed luminosity distance moduli from the JLA dataset.
# The redshift locations are compatible with the JLA paper.
# column 1: redshift
# column 2: luminosity distance modulus (fixed to $M_B^1 = -19.05$ as done by
# the JLA)

 1.000000000000e-02  3.300575650632e+01
 1.176155593766e-02  3.383307371332e+01
 1.383341980747e-02  3.386241108328e+01
 1.627025408746e-02  3.411866634484e+01
 1.913635035696e-02  3.458746298035e+01
 2.250732551660e-02  3.495760150670e+01
 2.647211680705e-02  3.526214201335e+01
 3.113532826144e-02  3.574424757349e+01
 3.661999049842e-02  3.608018370891e+01
 4.307080666837e-02  3.642487137451e+01
 5.065797019101e-02  3.664704403231e+01
 5.958165500898e-02  3.713527573165e+01
 7.007729682463e-02  3.743847697957e+01
 8.242180465627e-02  3.793928152213e+01
 9.694086659475e-02  3.822892553034e+01
 1.140175425099e-01  3.860393415675e+01
 1.341023704105e-01  3.906611846329e+01
 1.577252530955e-01  3.931542083340e+01
 1.855094387064e-01  3.977951405963e+01
 2.181879640309e-01  4.013758144712e+01
 2.566229943873e-01  4.053827171009e+01
 3.018285703376e-01  4.086501862425e+01
 3.549973613609e-01  4.140695385940e+01
 4.175321323367e-01  4.176835631397e+01
 4.910827530247e-01  4.221345724452e+01
 5.775897269719e-01  4.260105362427e+01
 6.793353882797e-01  4.301782255652e+01
 7.990041169682e-01  4.345897039022e+01
 9.397531616140e-01  4.391161818250e+01
 1.105295937791e+00  4.445383325877e+01
 1.300000000000e+00  4.482589766043e+01


==> anc/table_A2.txt <==
 # Table A2
 # 34x34 covariance matrix of compressed JLA dataset.
 # The first 3 rows and columns correspond to the standardization parameters
 # alpha, beta, and Delta_M respectively.  The rest 31 rows and columns
 # correspond to the compressed luminosity distance moduli in the order of
 # those listed in Table A1.

 3.533646401424e-05  1.856358161565e-05 -3.044388752138e-05  1.149782172142e-05 -2.819362881800e-05 -5.881874457309e-06  7.580799087557e-06 -4.081829276300e-05  2.405058526940e-06  5.286768901605e-06  9.123674060747e-06 -5.933204007367e-06  3.347452171225e-05 -1.685682412037e-05  1.579171469371e-05  1.163070349622e-05  7.763139386179e-06  6.488005886595e-06  1.249231032226e-05  1.119375968685e-05  1.646174476658e-05  1.378397375169e-05  1.089814055952e-05  1.846038874854e-05  1.641023977566e-05  6.200629312891e-06  8.109194512458e-06  2.525409392099e-05  1.958492105787e-05 -3.554166847261e-06  2.703268494316e-05  1.832866992153e-05  2.254049632363e-05  2.461287979044e-05
 1.856358161565e-05  4.532515130639e-03  1.543665190919e-05  5.405515843861e-04 -5.771986335002e-04  1.427507655714e-04  1.757924221791e-05 -2.541631856489e-04  1.700376012721e-04  8.938933354258e-05  6.501567160751e-06  4.297452087585e-05  4.257884809348e-05 -1.091383577971e-04 -1.591000328028e-04  9.365958054274e-05 -1.203809555218e-04 -2.079293456901e-04 -3.305948538124e-05 -1.686679197084e-06 -1.799936058126e-04 -7.426989652607e-05 -1.384519573909e-04 -1.786018820846e-04 -2.890283058712e-04 -1.083671081177e-04 -1.752921626465e-04 -6.536684561099e-05 -5.025051096709e-05 -3.118737669098e-04 -2.926361029987e-04 -4.489181849951e-04 -4.730379655738e-04  1.317537104260e-04
-3.044388752138e-05  1.543665190919e-05  4.788846286912e-04 -1.603673266913e-04 -1.168390596668e-04 -2.536534138767e-04 -1.317562854794e-04 -2.546515066083e-04 -1.613759833752e-04 -2.130379560388e-04 -2.399118002953e-04 -1.936449623167e-04 -1.685413174001e-04 -1.581187878314e-04 -2.075140520239e-04 -1.615613479969e-04 -1.654654434233e-04 -2.031755753834e-04 -1.573715636301e-04 -1.549764619123e-04 -1.713813947645e-04 -2.061871971809e-04 -1.482391605973e-04 -1.690609637455e-04 -1.637583563967e-04 -1.265584605862e-04 -1.690763388370e-04 -1.932024256489e-04 -1.626857144612e-04 -1.211987482415e-04 -1.846006043441e-04 -1.620632997445e-04 -9.292832498509e-05 -1.890756672848e-04
 1.149782172142e-05  5.405515843861e-04 -1.603673266913e-04  2.037450205322e-02 -1.039774383475e-02  1.795597451957e-03  4.173839260576e-04  8.894801013181e-04  5.614616656316e-04  7.537696670376e-04  6.285603875098e-04  5.712460646053e-04  2.294294551887e-04  8.150137043317e-04  1.620339988182e-04  4.870038909735e-04  3.209703656387e-04  3.222651887199e-04  3.163081552337e-04  4.696619576788e-04  3.234673064368e-04  3.766637332920e-04  3.250556563673e-04  2.619722812238e-04  3.418614486718e-04  1.796779665660e-04  2.441376953775e-04  1.573837824860e-04  1.925426188450e-04  3.730360674003e-05 -4.605831602526e-05  3.253641886701e-05  1.251568769931e-04  1.830964470552e-04
-2.819362881800e-05 -5.771986335002e-04 -1.168390596668e-04 -1.039774383475e-02  2.712873118720e-02 -2.147239020112e-03  1.624453844626e-03  5.547136718904e-05  3.160711057778e-04  3.446083371510e-04  2.617445171288e-04  3.951910058292e-04  4.136467692240e-04  2.660329960646e-04  2.729761664832e-04  3.871457223667e-04  4.137641524115e-04  4.070931343537e-04  3.612040196864e-04  4.300684189743e-04  3.651401017562e-04  4.111133909829e-04  4.192966353258e-04  3.755540956324e-04  4.069361603113e-04  3.096473363158e-04  3.501585159439e-04  9.727746810140e-05  1.635285059794e-04 -2.723805991215e-05  2.442823067910e-05  1.412567890887e-05  9.106109386598e-05  2.144358782125e-04
-5.881874457309e-06  1.427507655714e-04 -2.536534138767e-04  1.795597451957e-03 -2.147239020112e-03  5.844545241580e-03 -1.534155901714e-03  1.374104949870e-03  3.785511028694e-04  6.670117125685e-04  5.256386060634e-04  6.314208012952e-04  4.210278519971e-04  5.819077250426e-04  2.693824509348e-04  5.608869095427e-04  3.726705058953e-04  4.143546760678e-04  3.596374587816e-04  4.790213334185e-04  3.484217854325e-04  4.179937444406e-04  3.691432369056e-04  3.296555697133e-04  3.626626490039e-04  2.420685070815e-04  2.805975993361e-04  1.436453016201e-04  1.677032541636e-04  4.209239897505e-06  9.862809036824e-06 -2.095566478842e-06  6.300473005244e-05  2.029449395783e-04
 7.580799087557e-06  1.757924221791e-05 -1.317562854794e-04  4.173839260576e-04  1.624453844626e-03 -1.534155901714e-03  5.012649062508e-03 -6.853813603830e-04  7.230502256814e-04  5.659666350482e-04  5.492357899728e-04  5.786740852270e-04  3.681236533347e-04  6.247975852651e-04  2.203937436112e-04  5.544052488657e-04  3.580946291888e-04  3.778208077881e-04  3.398815831629e-04  4.794384928458e-04  3.360546863436e-04  3.908198026080e-04  3.601913169726e-04  3.084607882724e-04  3.681921479450e-04  2.171797763913e-04  2.675989344911e-04  1.211664065373e-04  1.805014611395e-04  1.722084353033e-05  6.757638014342e-06  1.291079818871e-05  7.435459689319e-05  2.163476125395e-04
-4.081829276300e-05 -2.541631856489e-04 -2.546515066083e-04  8.894801013181e-04  5.547136718904e-05  1.374104949870e-03 -6.853813603830e-04  6.899233846968e-03 -5.024739055294e-04  9.559606208663e-04  4.628815219629e-04  5.763610092514e-04  2.834491771414e-04  5.918148052064e-04  2.412326531624e-04  4.827174990826e-04  3.190270259266e-04  3.811112832919e-04  2.996040931240e-04  4.070750975210e-04  2.978085770853e-04  3.583443677488e-04  3.149824483199e-04  2.804880210944e-04  3.298306226402e-04  2.015692520292e-04  2.464355619776e-04  1.198985775683e-04  1.393380748297e-04  6.269791543966e-05  5.950515104215e-05  3.816752151353e-05  3.923715471606e-05  1.850858557693e-04
 2.405058526940e-06  1.700376012721e-04 -1.613759833752e-04  5.614616656316e-04  3.160711057778e-04  3.785511028694e-04  7.230502256814e-04 -5.024739055294e-04  2.914345679719e-03 -2.637692450991e-04  7.080346506224e-04  4.006967401376e-04  3.218672152932e-04  3.871647851743e-04  1.703327070140e-04  4.652617246613e-04  2.366633865217e-04  2.569252980163e-04  2.307064321079e-04  3.075598292048e-04  2.064522142262e-04  2.578630480264e-04  2.197807230310e-04  1.950240109556e-04  2.486191441254e-04  1.395169446822e-04  2.079608579800e-04  1.167199534974e-04  1.701148253036e-04  7.448899184678e-05  6.949444775391e-05  1.690994484071e-05 -1.250023753901e-05  2.710204356632e-04
 5.286768901605e-06  8.938933354258e-05 -2.130379560388e-04  7.537696670376e-04  3.446083371510e-04  6.670117125685e-04  5.659666350482e-04  9.559606208663e-04 -2.637692450991e-04  3.495467125459e-03 -1.045035363238e-04  7.029694566129e-04  2.874020793842e-04  5.721395723561e-04  1.897072568788e-04  5.231029171721e-04  3.173503748406e-04  3.502135062217e-04  3.001034336890e-04  4.111681981910e-04  2.825843543101e-04  3.498301694081e-04  3.045988429255e-04  2.692741971260e-04  3.191423868508e-04  1.948732267016e-04  2.394870526824e-04  1.370852443983e-04  1.675707762876e-04  6.789748474308e-05  8.256191366775e-05  5.033520349398e-05  5.252106620532e-05  2.334416800143e-04
 9.123674060747e-06  6.501567160751e-06 -2.399118002953e-04  6.285603875098e-04  2.617445171288e-04  5.256386060634e-04  5.492357899728e-04  4.628815219629e-04  7.080346506224e-04 -1.045035363238e-04  2.986294472749e-03 -1.346267448071e-04  5.155280164117e-04  3.963320374045e-04  1.968432135266e-04  4.566263912559e-04  2.575213618379e-04  2.842654602679e-04  2.459642281474e-04  3.165915382190e-04  2.328466451295e-04  2.829671993578e-04  2.440032258309e-04  2.237556339054e-04  2.630008454075e-04  1.565446906556e-04  2.155756915442e-04  1.333072252884e-04  1.632023190319e-04  7.317075077248e-05  8.250785059042e-05  4.910537546126e-05  3.459748715405e-05  2.311535101363e-04
-5.933204007367e-06  4.297452087585e-05 -1.936449623167e-04  5.712460646053e-04  3.951910058292e-04  6.314208012952e-04  5.786740852270e-04  5.763610092514e-04  4.006967401376e-04  7.029694566129e-04 -1.346267448071e-04  3.053536608768e-03 -4.769406017341e-04  7.462333836940e-04  1.633174264948e-04  5.047935926727e-04  2.830375173340e-04  3.422390263064e-04  2.905822256439e-04  4.040911039199e-04  2.765478139153e-04  3.326339201030e-04  2.955651328607e-04  2.503349547545e-04  2.994062173096e-04  1.774133941814e-04  2.243875980475e-04  1.325928417927e-04  1.663106242089e-04  5.444320109621e-05  6.034798559822e-05  5.268368609335e-05  5.007172707052e-05  1.957734768982e-04
 3.347452171225e-05  4.257884809348e-05 -1.685413174001e-04  2.294294551887e-04  4.136467692240e-04  4.210278519971e-04  3.681236533347e-04  2.834491771414e-04  3.218672152932e-04  2.874020793842e-04  5.155280164117e-04 -4.769406017341e-04  5.182926112520e-03 -1.525843662727e-03  6.181722500810e-04  2.710915763464e-04  3.230291240522e-04  2.832888102727e-04  2.749098285173e-04  3.346012745813e-04  2.540531767041e-04  3.100173602643e-04  2.824708751371e-04  2.517893009000e-04  2.800483442158e-04  1.971707126559e-04  2.460273707215e-04  1.283871828600e-04  1.660116165666e-04  5.552461279375e-05  1.096540298701e-04  7.539255255090e-05  5.662106442069e-05  2.667992243796e-04
-1.685682412037e-05 -1.091383577971e-04 -1.581187878314e-04  8.150137043317e-04  2.660329960646e-04  5.819077250426e-04  6.247975852651e-04  5.918148052064e-04  3.871647851743e-04  5.721395723561e-04  3.963320374045e-04  7.462333836940e-04 -1.525843662727e-03  7.767042368984e-03 -1.471029681197e-03  8.960459261296e-04  1.688397919772e-04  2.791098844832e-04  2.055080037554e-04  3.126526884302e-04  2.184835656610e-04  2.715229916328e-04  2.542026927632e-04  2.121314634315e-04  2.593699575863e-04  1.608553886641e-04  2.013734064522e-04  5.075008356488e-05  1.207890239182e-04  1.819062431541e-05  3.717332162340e-05  2.184479234393e-05  2.648150344104e-05  1.641440577367e-04
 1.579171469371e-05 -1.591000328028e-04 -2.075140520239e-04  1.620339988182e-04  2.729761664832e-04  2.693824509348e-04  2.203937436112e-04  2.412326531624e-04  1.703327070140e-04  1.897072568788e-04  1.968432135266e-04  1.633174264948e-04  6.181722500810e-04 -1.471029681197e-03  3.560639074296e-03 -6.778175794833e-04  4.616107434810e-04  2.074426569011e-04  2.576003753726e-04  2.793591414357e-04  2.541475663696e-04  2.654711155508e-04  2.353674730195e-04  2.218297595339e-04  2.366503949576e-04  1.642884837780e-04  2.117784899729e-04  1.707218994224e-04  1.675829571697e-04  9.050744690735e-05  1.087630343466e-04  1.129736362966e-04  1.038750582034e-04  1.966127041111e-04
 1.163070349622e-05  9.365958054274e-05 -1.615613479969e-04  4.870038909735e-04  3.871457223667e-04  5.608869095427e-04  5.544052488657e-04  4.827174990826e-04  4.652617246613e-04  5.231029171721e-04  4.566263912559e-04  5.047935926727e-04  2.710915763464e-04  8.960459261296e-04 -6.778175794833e-04  3.952564634582e-03 -5.505479493321e-04  6.386599380265e-04  2.483924517026e-04  4.248864310246e-04  2.660399388357e-04  3.299023894039e-04  2.894951874411e-04  2.457108853642e-04  3.007511227232e-04  1.856026495091e-04  2.459981741101e-04  1.436447260785e-04  2.150112774385e-04  1.139862145878e-04  1.497282988956e-04  8.513483527390e-05  4.366025740710e-05  2.793434271291e-04
 7.763139386179e-06 -1.203809555218e-04 -1.654654434233e-04  3.209703656387e-04  4.137641524115e-04  3.726705058953e-04  3.580946291888e-04  3.190270259266e-04  2.366633865217e-04  3.173503748406e-04  2.575213618379e-04  2.830375173340e-04  3.230291240522e-04  1.688397919772e-04  4.616107434810e-04 -5.505479493321e-04  2.758065451880e-03 -4.783863990842e-04  4.441823099807e-04  3.278334168342e-04  3.326284856732e-04  3.474864550412e-04  3.319311966780e-04  2.888368314028e-04  3.158122580408e-04  2.399793227857e-04  2.810080883153e-04  1.464220177908e-04  1.899558463073e-04  4.550682334668e-05  6.932486524295e-05  8.413755118304e-05  1.316252451533e-04  2.086730201165e-04
 6.488005886595e-06 -2.079293456901e-04 -2.031755753834e-04  3.222651887199e-04  4.070931343537e-04  4.143546760678e-04  3.778208077881e-04  3.811112832919e-04  2.569252980163e-04  3.502135062217e-04  2.842654602679e-04  3.422390263064e-04  2.832888102727e-04  2.791098844832e-04  2.074426569011e-04  6.386599380265e-04 -4.783863990842e-04  3.333500303735e-03 -1.137786931067e-04  5.827683334044e-04  3.124486253536e-04  3.962768133827e-04  3.500623522208e-04  3.114929461175e-04  3.305305993073e-04  2.451377306133e-04  2.776632768954e-04  1.642164046727e-04  1.832106117726e-04  4.738366310668e-05  7.757207571365e-05  8.356196214873e-05  1.244700456135e-04  1.894368999939e-04
 1.249231032226e-05 -3.305948538124e-05 -1.573715636301e-04  3.163081552337e-04  3.612040196864e-04  3.596374587816e-04  3.398815831629e-04  2.996040931240e-04  2.307064321079e-04  3.001034336890e-04  2.459642281474e-04  2.905822256439e-04  2.749098285173e-04  2.055080037554e-04  2.576003753726e-04  2.483924517026e-04  4.441823099807e-04 -1.137786931067e-04  1.303633279972e-03  4.010057760809e-05  4.023390901272e-04  3.239745393487e-04  3.278443508594e-04  2.836299551695e-04  3.043138675914e-04  2.276346409825e-04  2.625503713478e-04  1.688869314344e-04  1.799919345413e-04  8.467291108316e-05  7.140451219873e-05  8.443275356941e-05  1.278021279664e-04  1.879804089990e-04
 1.119375968685e-05 -1.686679197084e-06 -1.549764619123e-04  4.696619576788e-04  4.300684189743e-04  4.790213334185e-04  4.794384928458e-04  4.070750975210e-04  3.075598292048e-04  4.111681981910e-04  3.165915382190e-04  4.040911039199e-04  3.346012745813e-04  3.126526884302e-04  2.793591414357e-04  4.248864310246e-04  3.278334168342e-04  5.827683334044e-04  4.010057760809e-05  1.408561863317e-03  1.490918612611e-04  4.848855360745e-04  3.753065414256e-04  3.433463997611e-04  3.832193718156e-04  2.625330728639e-04  2.886310853575e-04  1.923209048984e-04  2.106218953132e-04  1.058867819090e-04  7.855082299861e-05  1.034412251074e-04  1.391997460580e-04  2.226726489946e-04
 1.646174476658e-05 -1.799936058126e-04 -1.713813947645e-04  3.234673064368e-04  3.651401017562e-04  3.484217854325e-04  3.360546863436e-04  2.978085770853e-04  2.064522142262e-04  2.825843543101e-04  2.328466451295e-04  2.765478139153e-04  2.540531767041e-04  2.184835656610e-04  2.541475663696e-04  2.660399388357e-04  3.326284856732e-04  3.124486253536e-04  4.023390901272e-04  1.490918612611e-04  1.096698412080e-03  1.871303860808e-04  3.963904731034e-04  3.032459355640e-04  3.477503256386e-04  2.529956143622e-04  2.808168483022e-04  1.822681871269e-04  1.964187926778e-04  7.377186717239e-05  5.994021718364e-05  1.007706998116e-04  1.701152923725e-04  1.746896340478e-04
 1.378397375169e-05 -7.426989652607e-05 -2.061871971809e-04  3.766637332920e-04  4.111133909829e-04  4.179937444406e-04  3.908198026080e-04  3.583443677488e-04  2.578630480264e-04  3.498301694081e-04  2.829671993578e-04  3.326339201030e-04  3.100173602643e-04  2.715229916328e-04  2.654711155508e-04  3.299023894039e-04  3.474864550412e-04  3.962768133827e-04  3.239745393487e-04  4.848855360745e-04  1.871303860808e-04  9.378113905817e-04  2.442552922659e-04  3.760630963391e-04  3.701625628289e-04  2.766260531550e-04  2.991927117403e-04  1.942141931141e-04  2.104117474959e-04  9.948898858244e-05  8.097698792033e-05  1.063830864928e-04  1.584472414982e-04  2.100088295564e-04
 1.089814055952e-05 -1.384519573909e-04 -1.482391605973e-04  3.250556563673e-04  4.192966353258e-04  3.691432369056e-04  3.601913169726e-04  3.149824483199e-04  2.197807230310e-04  3.045988429255e-04  2.440032258309e-04  2.955651328607e-04  2.824708751371e-04  2.542026927632e-04  2.353674730195e-04  2.894951874411e-04  3.319311966780e-04  3.500623522208e-04  3.278443508594e-04  3.753065414256e-04  3.963904731034e-04  2.442552922659e-04  9.606071951921e-04  2.176954324783e-04  4.149055636625e-04  2.629436491499e-04  2.909706679744e-04  1.335462470633e-04  1.804364150333e-04  8.629532015194e-06  3.691544552902e-05  5.349253302854e-05  1.328035204502e-04  1.914229208209e-04
 1.846038874854e-05 -1.786018820846e-04 -1.690609637455e-04  2.619722812238e-04  3.755540956324e-04  3.296555697133e-04  3.084607882724e-04  2.804880210944e-04  1.950240109556e-04  2.692741971260e-04  2.237556339054e-04  2.503349547545e-04  2.517893009000e-04  2.121314634315e-04  2.218297595339e-04  2.457108853642e-04  2.888368314028e-04  3.114929461175e-04  2.836299551695e-04  3.433463997611e-04  3.032459355640e-04  3.760630963391e-04  2.176954324783e-04  8.826778087984e-04  1.534628785384e-04  2.896805409887e-04  2.513830818703e-04  1.661643253115e-04  1.791210459233e-04  7.910321733286e-05  7.783808734533e-05  9.053132516466e-05  1.707290472051e-04  1.761956807175e-04
 1.641023977566e-05 -2.890283058712e-04 -1.637583563967e-04  3.418614486718e-04  4.069361603113e-04  3.626626490039e-04  3.681921479450e-04  3.298306226402e-04  2.486191441254e-04  3.191423868508e-04  2.630008454075e-04  2.994062173096e-04  2.800483442158e-04  2.593699575863e-04  2.366503949576e-04  3.007511227232e-04  3.158122580408e-04  3.305305993073e-04  3.043138675914e-04  3.832193718156e-04  3.477503256386e-04  3.701625628289e-04  4.149055636625e-04  1.534628785384e-04  1.341143244879e-03  1.164568032123e-04  3.523152364892e-04  1.833179128988e-04  2.312514639522e-04  1.416649494091e-04  1.379605370416e-04  1.688544125346e-04  2.134468389661e-04  2.274862005774e-04
 6.200629312891e-06 -1.083671081177e-04 -1.265584605862e-04  1.796779665660e-04  3.096473363158e-04  2.420685070815e-04  2.171797763913e-04  2.015692520292e-04  1.395169446822e-04  1.948732267016e-04  1.565446906556e-04  1.774133941814e-04  1.971707126559e-04  1.608553886641e-04  1.642884837780e-04  1.856026495091e-04  2.399793227857e-04  2.451377306133e-04  2.276346409825e-04  2.625330728639e-04  2.529956143622e-04  2.766260531550e-04  2.629436491499e-04  2.896805409887e-04  1.164568032123e-04  9.716594292323e-04  5.241639392632e-05  2.215121972891e-04  1.934387977839e-04  1.345483595826e-04  1.194260984593e-04  1.055774146991e-04  1.586364594520e-04  1.518375950732e-04
 8.109194512458e-06 -1.752921626465e-04 -1.690763388370e-04  2.441376953775e-04  3.501585159439e-04  2.805975993361e-04  2.675989344911e-04  2.464355619776e-04  2.079608579800e-04  2.394870526824e-04  2.155756915442e-04  2.243875980475e-04  2.460273707215e-04  2.013734064522e-04  2.117784899729e-04  2.459981741101e-04  2.810080883153e-04  2.776632768954e-04  2.625503713478e-04  2.886310853575e-04  2.808168483022e-04  2.991927117403e-04  2.909706679744e-04  2.513830818703e-04  3.523152364892e-04  5.241639392632e-05  1.486544396853e-03 -7.150268186055e-05  3.488613745031e-04  5.187627793720e-05  1.735976018181e-04  1.931763963485e-04  1.793490389248e-04  2.256330743038e-04
 2.525409392099e-05 -6.536684561099e-05 -1.932024256489e-04  1.573837824860e-04  9.727746810140e-05  1.436453016201e-04  1.211664065373e-04  1.198985775683e-04  1.167199534974e-04  1.370852443983e-04  1.333072252884e-04  1.325928417927e-04  1.283871828600e-04  5.075008356488e-05  1.707218994224e-04  1.436447260785e-04  1.464220177908e-04  1.642164046727e-04  1.688869314344e-04  1.923209048984e-04  1.822681871269e-04  1.942141931141e-04  1.335462470633e-04  1.661643253115e-04  1.833179128988e-04  2.215121972891e-04 -7.150268186055e-05  1.288667142486e-03  1.181201264619e-04  7.070559274108e-04  3.898277110362e-04  4.959332052354e-04  3.469127280173e-04  1.897065167659e-04
 1.958492105787e-05 -5.025051096709e-05 -1.626857144612e-04  1.925426188450e-04  1.635285059794e-04  1.677032541636e-04  1.805014611395e-04  1.393380748297e-04  1.701148253036e-04  1.675707762876e-04  1.632023190319e-04  1.663106242089e-04  1.660116165666e-04  1.207890239182e-04  1.675829571697e-04  2.150112774385e-04  1.899558463073e-04  1.832106117726e-04  1.799919345413e-04  2.106218953132e-04  1.964187926778e-04  2.104117474959e-04  1.804364150333e-04  1.791210459233e-04  2.312514639522e-04  1.934387977839e-04  3.488613745031e-04  1.181201264619e-04  1.078905481914e-03  1.488775212155e-04  4.291821468607e-04  3.218942397530e-04  3.235326662803e-04  2.469565480882e-04
-3.554166847261e-06 -3.118737669098e-04 -1.211987482415e-04  3.730360674003e-05 -2.723805991215e-05  4.209239897505e-06  1.722084353033e-05  6.269791543966e-05  7.448899184678e-05  6.789748474308e-05  7.317075077248e-05  5.444320109621e-05  5.552461279375e-05  1.819062431541e-05  9.050744690735e-05  1.139862145878e-04  4.550682334668e-05  4.738366310668e-05  8.467291108316e-05  1.058867819090e-04  7.377186717239e-05  9.948898858244e-05  8.629532015194e-06  7.910321733286e-05  1.416649494091e-04  1.345483595826e-04  5.187627793720e-05  7.070559274108e-04  1.488775212155e-04  2.971926639650e-03  4.216280704372e-04  1.256114184529e-03  4.949717822469e-04  2.782428495143e-04
 2.703268494316e-05 -2.926361029987e-04 -1.846006043441e-04 -4.605831602526e-05  2.442823067910e-05  9.862809036824e-06  6.757638014342e-06  5.950515104215e-05  6.949444775391e-05  8.256191366775e-05  8.250785059042e-05  6.034798559822e-05  1.096540298701e-04  3.717332162340e-05  1.087630343466e-04  1.497282988956e-04  6.932486524295e-05  7.757207571365e-05  7.140451219873e-05  7.855082299861e-05  5.994021718364e-05  8.097698792033e-05  3.691544552902e-05  7.783808734533e-05  1.379605370416e-04  1.194260984593e-04  1.735976018181e-04  3.898277110362e-04  4.291821468607e-04  4.216280704372e-04  2.352483346433e-03  2.873646916119e-04  9.069050668322e-04  2.441624904138e-04
 1.832866992153e-05 -4.489181849951e-04 -1.620632997445e-04  3.253641886701e-05  1.412567890887e-05 -2.095566478842e-06  1.291079818871e-05  3.816752151353e-05  1.690994484071e-05  5.033520349398e-05  4.910537546126e-05  5.268368609335e-05  7.539255255090e-05  2.184479234393e-05  1.129736362966e-04  8.513483527390e-05  8.413755118304e-05  8.356196214873e-05  8.443275356941e-05  1.034412251074e-04  1.007706998116e-04  1.063830864928e-04  5.349253302854e-05  9.053132516466e-05  1.688544125346e-04  1.055774146991e-04  1.931763963485e-04  4.959332052354e-04  3.218942397530e-04  1.256114184529e-03  2.873646916119e-04  3.592950582333e-03 -1.520760826866e-03  5.964418541911e-04
 2.254049632363e-05 -4.730379655738e-04 -9.292832498509e-05  1.251568769931e-04  9.106109386598e-05  6.300473005244e-05  7.435459689319e-05  3.923715471606e-05 -1.250023753901e-05  5.252106620532e-05  3.459748715405e-05  5.007172707052e-05  5.662106442069e-05  2.648150344104e-05  1.038750582034e-04  4.366025740710e-05  1.316252451533e-04  1.244700456135e-04  1.278021279664e-04  1.391997460580e-04  1.701152923725e-04  1.584472414982e-04  1.328035204502e-04  1.707290472051e-04  2.134468389661e-04  1.586364594520e-04  1.793490389248e-04  3.469127280173e-04  3.235326662803e-04  4.949717822469e-04  9.069050668322e-04 -1.520760826866e-03  1.924821579262e-02 -1.640411736372e-03
 2.461287979044e-05  1.317537104260e-04 -1.890756672848e-04  1.830964470552e-04  2.144358782125e-04  2.029449395783e-04  2.163476125395e-04  1.850858557693e-04  2.710204356632e-04  2.334416800143e-04  2.311535101363e-04  1.957734768982e-04  2.667992243796e-04  1.641440577367e-04  1.966127041111e-04  2.793434271291e-04  2.086730201165e-04  1.894368999939e-04  1.879804089990e-04  2.226726489946e-04  1.746896340478e-04  2.100088295564e-04  1.914229208209e-04  1.761956807175e-04  2.274862005774e-04  1.518375950732e-04  2.256330743038e-04  1.897065167659e-04  2.469565480882e-04  2.782428495143e-04  2.441624904138e-04  5.964418541911e-04 -1.640411736372e-03  1.630036569758e-02

